Low-rank Solutions of Linear Matrix Equations via Procrustes Flow

In this paper we study the problem of recovering a low-rank matrix from linear measurements. Our algorithm, which we call Procrustes Flow, starts from an initial estimate obtained by a thresholding scheme followed by gradient descent on a non-convex objective. We show that as long as the measurements obey a standard restricted isometry property, our algorithm converges to the unknown matrix at a geometric rate. In the case of Gaussian measurements, such convergence occurs for a $n_1 \times n_2$ matrix of rank $r$ when the number of measurements exceeds a constant times $(n_1+n_2)r$.

==> build_icml_files.sh <==
#!/bin/bash
make p_icml.pdf
rm -f main.pdf supplementary.{pdf,zip}
SPLITPOINT=`python find_appendix_start.py`
gs -sDEVICE=pdfwrite -dNOPAUSE -dBATCH -dFirstPage=1 -dLastPage=$((SPLITPOINT-1)) -sOutputFile=main.pdf p_icml.pdf
gs -sDEVICE=pdfwrite -dNOPAUSE -dBATCH -dFirstPage=$SPLITPOINT -sOutputFile=supplementary.pdf p_icml.pdf
zip supplementary.zip supplementary.pdf


==> find_appendix_start.py <==
from PyPDF2 import PdfFileReader, PdfFileWriter
r = PdfFileReader(open("p_icml.pdf", "rb"))
splitPoint = None
for i, page in enumerate(r.pages):
    if "SupplementaryMaterial" in page.extractText():
        splitPoint = i
        break

# the library zero indexes pages
print splitPoint + 1

